Non-Parametric Learning of Gaifman Models

We consider the problem of structure learning for Gaifman models and learn relational features that can be used to derive feature representations from a knowledge base. These relational features are first-order rules that are then partially grounded and counted over local neighborhoods of a Gaifman model to obtain the feature representations. We propose a method for learning these relational features for a Gaifman model by using relational tree distances. Our empirical evaluation on real data sets demonstrates the superiority of our approach over classical rule-learning.

==> images/plotParameterResults.m <==
% 'Accuracy,Recall,F1,AUC-ROC,AUC-PR,Time (in sec)'

clear;
close all;

colors = [228,26,28
55,126,184
77,175,74
152,78,163
255,127,0] /255;

% Read the data
fID = fopen('./parameter_Results.csv', 'r');
M = textscan(fID, '%f%f%f%f%f%f', 'Delimiter', ',');
fclose(fID);
M = cell2mat(M);
M(:, 6) = M(:, 6) / 1000; % convert ms to sec.

figure;
set(gcf, 'PaperPositionMode', 'auto');
set(gcf, 'Position', [500 500 1100 400]);
hold on;


%
% Plot accuracy
%
subplot('Position', [0.06, 0.1, 0.265, 0.85])
hold on;

% Accuracy, r=1,2,3
plot(1:3, M(1:3, 1), 'LineWidth', 3, 'Color', colors(2, :));
h1=plot(1:3, M(1:3, 1), 'Marker', 'o', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(2, :), 'MarkerEdgeColor', 'k');
for i = 1:3
    text(i-0.25, M(i, 1)+0.002, sprintf('r=%d', i), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

% Accuracy, k=10,20,30
plot(1:3, M(4:6, 1), 'LineWidth', 3, 'Color', colors(3, :));
h2=plot(1:3, M(4:6, 1), 'Marker', 's', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(3, :), 'MarkerEdgeColor', 'k');
for i = 1:3
    text(i-0.25, M(i+3, 1)-0.00175, sprintf('k=%d', i*10), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

% Accuracy, w=3,5,10
plot(1:3, M(7:9, 1), 'LineWidth', 3, 'Color', colors(4, :));
h3=plot(1:3, M(7:9, 1), 'Marker', 's', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(4, :), 'MarkerEdgeColor', 'k');
w = [3, 5, 10];
for i = 1:3
    text(i-0.35, M(i+6, 1)+0.0022, sprintf('w=%d', w(i)), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

legend([h1 h2, h3], {'r', 'k', 'w'}, 'Location', 'South', 'Orientation', 'horizontal');
xlabel('Gaifman parameters');
ylabel('Accuracy');
set(gca, 'XTick', 1:3, 'XTickLabel', {'', '', ''}, 'YTick', 0.88:0.01:0.92);
set(gca, 'FontName', 'Arial Narrow', 'FontSize', 16);
grid on;

%
% Plot recall
%
subplot('Position', [0.39, 0.1, 0.265, 0.85])
hold on;

% Accuracy, r=1,2,3
plot(1:3, M(1:3, 2), 'LineWidth', 3, 'Color', colors(2, :));
h1 = plot(1:3, M(1:3, 2), 'Marker', 'o', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(2, :), 'MarkerEdgeColor', 'k');
for i = 1:3
    text(i-0.35, M(i, 2)+0.0175, sprintf('r=%d', i), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

% Accuracy, k=10,20,30
plot(1:3, M(4:6, 2), 'LineWidth', 3, 'Color', colors(3, :));
h2 = plot(1:3, M(4:6, 2), 'Marker', 's', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(3, :), 'MarkerEdgeColor', 'k');
for i = 1:3
    text(i-0.35, M(i+3, 2)-0.0175, sprintf('k=%d', i*10), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

% Accuracy, w=3,5,10
plot(1:3, M(7:9, 2), 'LineWidth', 3, 'Color', colors(4, :));
h3 = plot(1:3, M(7:9, 2), 'Marker', 's', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(4, :), 'MarkerEdgeColor', 'k');
w = [3, 5, 10];
for i = 1:3
    text(i-0.35, M(i+6, 2)-0.035, sprintf('w=%d', w(i)), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end
legend([h1 h2, h3], {'r', 'k', 'w'}, 'Location', 'South', 'Orientation', 'horizontal');
xlabel('Gaifman parameters');
ylabel('Recall');
set(gca, 'XTick', 1:3, 'XTickLabel', {'', '', ''}, 'YTick', 0.7:0.05:0.95);
set(gca, 'FontName', 'Arial Narrow', 'FontSize', 16);
grid on;

%
% Plot runtime
%
subplot('Position', [0.715, 0.1, 0.265, 0.85])
hold on;

% Accuracy, r=1,2,3
plot(1:3, M(1:3, 6), 'LineWidth', 3, 'Color', colors(2, :));
h1 = plot(1:3, M(1:3, 6), 'Marker', 'o', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(2, :), 'MarkerEdgeColor', 'k');
for i = 1:3
    text(i-0.15, M(i, 6)-0.5, sprintf('r=%d', i), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

% Accuracy, k=10,20,30
plot(1:3, M(4:6, 6), 'LineWidth', 3, 'Color', colors(3, :));
h2 = plot(1:3, M(4:6, 6), 'Marker', 's', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(3, :), 'MarkerEdgeColor', 'k');
for i = 1:3
    text(i-0.15, M(i+3, 6)+0.5, sprintf('k=%d', i*10), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end

% Accuracy, w=3,5,10
plot(1:3, M(7:9, 6), 'LineWidth', 3, 'Color', colors(4, :));
h3 = plot(1:3, M(7:9, 6), 'Marker', 's', 'MarkerSize', 10, 'LineStyle', 'none',...
    'MarkerFaceColor', colors(4, :), 'MarkerEdgeColor', 'k');
w = [3, 5, 10];
for i = 1:3
    text(i-0.35, M(i+6, 6)-0.035, sprintf('w=%d', w(i)), 'FontName', 'Arial Narrow',...
        'FontSize', 18, 'FontWeight', 'b');
end
legend([h1 h2, h3], {'r', 'k', 'w'}, 'Location', 'South', 'Orientation', 'horizontal');
xlabel('Gaifman parameters');
ylabel('Time (\times 10^3 sec.)');
set(gca, 'XTick', 1:3, 'XTickLabel', {'', '', ''}, 'YTick', 5:2:14);
set(gca, 'FontName', 'Arial Narrow', 'FontSize', 16);
grid on;

print(gcf, '-dpng', '-r200', './DDI_parameters.png')
